Traceless $\mathrm{SU}(2)$ characters and $\mathbb{Z}/4$ instanton gradings for two-bridge and $(3,n)$-torus knots

For every torus knot, the rank of the differential of the Daemi-Scaduto S-complex of singular instanton homology is determined by the signature and the Alexander polynomial; this follows from theorems of Li-Ye and Daemi-Scaduto. For the torus knots $T(3,n)$ the differential has rank zero or one according to $n$ modulo $6$, and its rank equals Daemi and Scaduto's Fr{\o}yshov-type invariant; they proved this in two of the four residue classes and for $n=4,5$, and Hedden, Herald and Kirk computed it for $n\le38$. Following Lewallen, Klassen and Hedden-Herald-Kirk, we describe the generators of the instanton complexes and their $\mathbb{Z}/4$ gradings for two-bridge knots, whose irreducible traceless characters are all binary dihedral, and for $T(3,n)$, where at most one is. We also give a proof through Khovanov homology, using Sch\"utz's computation for three-braids, of Li and Ye's computation of the rank of the instanton homology of $T(3,n)$, and compare the differential of the knot $8_{19}$ with the single pillowcase bigon of Hedden, Herald and Kirk.

==> anc/README.md <==
# Ancillary files — *Traceless SU(2) characters and Z/4 instanton gradings for two-bridge and (3,n)-torus knots*

Three self-checking Python programs. They carry the three computer verifications named in §1.6 of
the paper: the exact-arithmetic check of Theorem 1.1, the counts of Proposition 4.1, and the
gradings of §5. The grading statement of Theorem 1.3(i) (Proposition 5.3) is proved from
Daemi–Scaduto's computation of the irreducible torus-knot complex; `fs_gradings.py` provides an
independent finite-range evaluation of the Poudel–Saveliev grading, not the family-wide proof.

**Pure Python 3, standard library only**: no NumPy, no dependencies, no data files. Each program is
its own test battery: it prints a `PASS`/`FAIL` line per check and an `ALL PASS` summary, and exits
nonzero on any failure. All three finish in well under a second.

```sh
python3 riley_check.py         #  91 checks
python3 torus_characters.py    #  65 checks   (imports fs_gradings.py)
python3 fs_gradings.py         #  gradings for all odd n <= 43
```

## What backs what

| statement in the paper | file | what it does |
|---|---|---|
| **Thm. 1.1** (§3.1): every irreducible traceless SU(2) representation of a two-bridge knot is binary dihedral | `riley_check.py` | checks symbolically, in `Z[i][u]`, that `A(AB)A⁻¹ = (AB)⁻¹` for every `u`, so the image of a traceless Riley representation is binary dihedral before any relator is imposed |
| **Thm. 1.1**: traceless Riley polynomial `φ_p(u) = ∏(u + 4sin²(πk/p))`, degree `(p−1)/2`, constant term `p`, root sum `−p`, independent of `q` | `riley_check.py` | builds the Riley word of `𝔟(p,q)` at `s = i` with entries in `Z[i][u]` and extracts the polynomial as the monic gcd over `Q(i)` of the entries of `AW − WB`; compares with `φ_p` built as an exact integer polynomial (Lucas recursion). All `p ≤ 9`, all normalized `q`: 18 knots |
| **Rem. 3.1**: `φ₃`, `φ₅`, `φ₇`, `φ₉`; `9₁ = 𝔟(9,1)` and `6₁ = 𝔟(9,2)` give the same root set | `riley_check.py` | reproduced; `𝔟(9,2)` appears as `𝔟(9,11)` in the `0 < q < 2p` normalization used there |
| **§4.2**: `½ tr ρ(x^c y^f) = cos(cϑ₁)cos(fϑ₂) − sin(cϑ₁)sin(fϑ₂)cos ψ`, whence eq. (1) | `torus_characters.py` | closed form against direct quaternion evaluation of `ρ(x)^c ρ(y)^f`, five knots × all arcs × 11 angles |
| **Prop. 4.1**, Table 1: the count `N(3,n)` | `torus_characters.py` | direct enumeration of the traceless arcs for every `n ≤ 25` with `gcd(3,n) = 1`, against the closed form |
| **§4.2, Prop. 4.1**: `ρ(x)³ = ρ(y)ⁿ = (−1)^{ℓ₁}` and `tr ρ(x^c y^f) = 0` at the traceless point; for `n` odd, half the characters have `ρ(z) = 1`, exchanged with the other half by `(ℓ₁,ℓ₂) ↦ (3−ℓ₁, n−ℓ₂)` | `torus_characters.py` | every admissible arc rebuilt as unit quaternions and checked; per-sheet counts reported |
| **Thm. 1.2** (§4.3): `(det − 1)/2` binary-dihedral characters, hence none for `n` odd | `torus_characters.py` | checked for all `n ≤ 25` |
| **eq. (2)**: `N(3,n) = 2a` for `n` odd | `torus_characters.py` | for all odd `n ≤ 43`, the arc count against the spherical-triangle count in `fs_gradings.py` |
| **Prop. 5.3**, eqs. (3)–(5): the Poudel–Saveliev gradings split evenly between `μ = 1` and `μ = 3`; S-complex rank vector `(1+a, a, a, a)` | `fs_gradings.py` | evaluates `gr` and the (non-constant) equivariant `ρ` for all odd `n ≤ 43` and checks the split and `χ = 1` |
| **Ex. 5.1**: `Σ(2,3,7)` | `fs_gradings.py` | `(1,2,2) ↦ gr_FS = 175 ≡ 7 (mod 8), μ = 3`; `(1,2,4) ↦ gr_FS = 251 ≡ 3 (mod 8), μ = 1` |

## Relation to the repository

These files are a frozen snapshot matching this version of the paper. They are also available at

> https://github.com/bwuebben/pillowcase-bounding-cochain


==> anc/fs_gradings.py <==
#!/usr/bin/env python3
"""
Fintushel-Stern / Poudel-Saveliev Z/4 gradings of the singular-instanton CHAIN
complex IC^natural(T(3,n)), n odd.

Self-computes the individual spectral-flow gradings mu(alpha) of the irreducible
flat connections on the double branched cover Sigma(2,3,n), and assembles the
Z/4-graded singular instanton CHAIN complex IC^natural = (1+a,a,a,a).

This is the CHAIN complex, not the homology. The homology I^natural equals the
chain complex (differential zero) only for n = 1 (mod 6); for n = 5 (mod 6) the
differential has rank 1 and rank I^natural = 4a-1 = (1+4a)-2 (e.g. T(3,5) =
P(-2,3,5) = 10_124 has rank 7, not 9; Proposition 5.4 of the paper).

Verified against Anvari (arXiv:1609.05025) Example 6.1:
  Sigma(2,3,7): (1,2,2) -> gr=175 (=7 mod 8), mu=87 (=3 mod 4)
                (1,2,4) -> gr=251 (=3 mod 8), mu=125 (=1 mod 4)

Formula (p=3, q=n):
  gr(alpha) = e^2/(pq) + (2/p) S_p + (2/q) S_q,   e = pq*l1 + 2q*l2 + 2p*l3,
    S_r = sum_{k=1}^{r-1} cot(pi k/r) cot(pi b_r k/r) sin^2(pi k l_r/r),
    b_2 = (2q)^{-1} mod p,  b_3 = (2p)^{-1} mod q     (Seifert framing inverses).
  rho(alpha) = 1 - 2/(pq) - (4/p) sum cot·tan·cos^2 - (4/q) sum cot·tan·cos^2  (Anvari Thm B).
  mu(alpha) = (1/2) gr + (1/4)(1 - rho)   (mod 4).
Each irreducible contributes 4 generators (2 at mu, 2 at mu+1); theta -> 1 at sigma mod 4 (=0 for n odd).
"""
import math
from math import pi, cos, sin, tan

def cot(x): return cos(x) / sin(x)

def inv_mod(x, m):
    x %= m
    for t in range(1, m):
        if (x * t) % m == 1:
            return t
    return None  # not invertible (n even => Sigma not a homology sphere; formula N/A)

def gr_FS(q, l1, l2, l3, p=3):
    b2, b3 = inv_mod(2 * q, p), inv_mod(2 * p, q)
    e = p * q * l1 + 2 * q * l2 + 2 * p * l3
    Sp = sum(cot(pi * k / p) * cot(pi * b2 * k / p) * sin(pi * k * l2 / p) ** 2 for k in range(1, p))
    Sq = sum(cot(pi * k / q) * cot(pi * b3 * k / q) * sin(pi * k * l3 / q) ** 2 for k in range(1, q))
    return round(e * e / (p * q) + (2.0 / p) * Sp + (2.0 / q) * Sq)

def rho_FS(q, l2, l3, p=3):
    b2, b3 = inv_mod(2 * q, p), inv_mod(2 * p, q)
    r = 1 - 2.0 / (p * q)
    r -= (4.0 / p) * sum(cot(pi * k / p) * tan(pi * b2 * k / p) * cos(pi * k * l2 / p) ** 2 for k in range(1, p))
    r -= (4.0 / q) * sum(cot(pi * k / q) * tan(pi * b3 * k / q) * cos(pi * k * l3 / q) ** 2 for k in range(1, q))
    return r

def mu(q, l2, l3):
    g, r = gr_FS(q, 1, l2, l3), rho_FS(q, l2, l3)
    return round(0.5 * g + 0.25 * (1 - r)) % 4, g, r

def valid(q, l3, p=3):  # spherical-triangle inequalities for (1,2,l3) on Sigma(2,3,q)
    ang = [pi / 2, 2 * pi / 3, pi * l3 / q]
    return (ang[0] < ang[1] + ang[2] and ang[1] < ang[0] + ang[2]
            and ang[2] < ang[0] + ang[1] and sum(ang) < 2 * pi)

if __name__ == "__main__":
    print("Verify Sigma(2,3,7) vs Anvari Ex 6.1:")
    for l3 in (2, 4):
        m, g, r = mu(7, 2, l3)
        print(f"  (1,2,{l3}): gr={g} rho={r:.3f} mu={m}")
    print("\nT(3,n), n odd: self-computed gradings and assembled CHAIN complex IC^natural = (1+a,a,a,a)")
    print("  (homology I^natural = chain for n=1 mod 6; for n=5 mod 6 rank drops by 2 to 4a-1):")
    for q in range(5, 44, 2):
        if q % 3 == 0:
            continue
        irr = [l3 for l3 in range(2, q, 2) if valid(q, l3)]
        mus = sorted(mu(q, 2, l3)[0] for l3 in irr)
        C = [0, 0, 0, 0]
        for m in mus:
            C[m] += 2
            C[(m + 1) % 4] += 2
        C[0] += 1  # theta, sigma = -4a = 0 mod 4
        a = len(irr)
        assert C == [1 + a, a, a, a] and (C[0] - C[1] + C[2] - C[3]) == 1
        homology = (1 + 4 * a) if q % 6 == 1 else (4 * a - 1)  # differential fires iff n=5 mod 6
        print(f"  T(3,{q:2d}) [n%6={q%6}]: a={a:2d}  mu={mus}  IC^nat={tuple(C)} (rank {1+4*a})"
              f"  ->  rank I^nat={homology}")


==> anc/riley_check.py <==
#!/usr/bin/env python3
r"""
riley_check.py -- exact Gaussian-integer verification of Theorem 1.1
(dihedral rigidity for two-bridge knots) of paper 1.

Everything here is EXACT: the Riley matrices at meridian eigenvalue s = i have
entries in Z[i][u], so the whole Riley word is computed by integer arithmetic,
and the Riley polynomial is extracted by a polynomial gcd over Q(i).  No
floating point enters any assertion (floats appear only in the final printed
comparison against -4 sin^2(pi k / p), which is checked to 1e-12).

Presentation.  For the two-bridge knot b(p,q) (p odd, q odd, 0 < q < 2p,
gcd(p,q) = 1) we use the classical presentation

    pi_1(S^3 \ b(p,q)) = < a, b | a w = w b >,
    w = g_1^{e_1} g_2^{e_2} ... g_{p-1}^{e_{p-1}},
    g_i = b (i odd), a (i even),   e_i = (-1)^{floor(i q / p)}.

  b(3,1): w = b a          -> a b a = b a b            (trefoil)
  b(5,3): w = b a^-1 b^-1 a -> the classical figure-eight relator.

The exponent word depends only on q mod 2p, and q - 2p in (-p, 0) is the
standard signed representative, so the presentation is valid across the whole
range 0 < q < 2p.  In this normalization b(p,q) = b(p,q') iff q' = q^{+-1}
mod 2p (Schubert; two-bridge knots are invertible, so this also classifies
them unoriented).  Rolfsen's even-q labels are reached by q -> q + p, which
preserves the unoriented knot (q + p = q mod p); in particular 6_1 = b(9,2)
appears here as b(9,11), the mirror of b(9,7).  The traceless root set is
mirror-invariant and depends only on p, so chirality conventions do not
affect any check below.

Riley's parametrization (paper 1, Sec. 3.1):

    rho(a) = [[s, 1], [0, 1/s]],   rho(b) = [[s, 0], [-u, 1/s]],

and the traceless locus is s = i, where 1/s = -i, so every entry lies in Z[i][u].

What is verified
----------------
(1) BINARY-DIHEDRAL, IDENTICALLY.  In Z[i][u], with A = rho(a), B = rho(b),

        A (AB) A^{-1} = (AB)^{-1}

    holds as a polynomial identity -- for every u, before any relator is
    imposed.  So conjugation by A inverts AB: the image < A, B > = < AB > . < A >
    is binary dihedral for EVERY traceless Riley representation.  This is the
    engine of Theorem 1.1, and it is checked symbolically, not sampled.

(2) THE TRACELESS RILEY POLYNOMIAL.  The relator a w = w b holds iff the four
    entries of A W - W B vanish; their monic gcd over Q(i) is the traceless
    Riley polynomial.  It is verified to equal, exactly,

        phi_p(u) = prod_{k=1}^{(p-1)/2} (u + 4 sin^2(pi k / p)),

    which is built here as an exact INTEGER polynomial with no trigonometry, via
    the Lucas recursion (see phi_exact below).  Consequences checked: degree
    (p-1)/2, constant term det K = p, root sum -p, and -- the point of the
    theorem -- INDEPENDENCE OF q.

(3) THE SMALL CASES printed in Remark 3.1 of the paper:
        phi_3 = u + 3,  phi_5 = u^2 + 5u + 5,
        phi_7 = u^3 + 7u^2 + 14u + 7,  phi_9 = u^4 + 9u^3 + 27u^2 + 30u + 9.

(4) THE TWO DETERMINANT-9 KNOTS.  9_1 = b(9,1) (torus) and 6_1 = b(9,2)
    (hyperbolic) produce the identical root set {-4 sin^2(pi k / 9)}.

Run:  python3 riley_check.py        (pure standard library, < 1 s)
"""

from fractions import Fraction
from math import sin, pi, isclose

# ---------------------------------------------------------------------------
# Q(i): Gaussian rationals.  Exact.  A field, so we can do polynomial gcd.
# ---------------------------------------------------------------------------

class GQ:
    """re + im * i, with re, im exact rationals."""
    __slots__ = ("re", "im")

    def __init__(self, re=0, im=0):
        self.re = Fraction(re)
        self.im = Fraction(im)

    def __add__(s, o): return GQ(s.re + o.re, s.im + o.im)
    def __sub__(s, o): return GQ(s.re - o.re, s.im - o.im)
    def __neg__(s):    return GQ(-s.re, -s.im)

    def __mul__(s, o):
        return GQ(s.re * o.re - s.im * o.im, s.re * o.im + s.im * o.re)

    def __truediv__(s, o):
        d = o.re * o.re + o.im * o.im
        if d == 0:
            raise ZeroDivisionError
        return GQ((s.re * o.re + s.im * o.im) / d, (s.im * o.re - s.re * o.im) / d)

    def __eq__(s, o):  return s.re == o.re and s.im == o.im
    def is_zero(s):    return s.re == 0 and s.im == 0

    def __repr__(s):
        if s.im == 0: return f"{s.re}"
        if s.re == 0: return f"{s.im}i"
        return f"({s.re}{'+' if s.im > 0 else ''}{s.im}i)"

ZERO, ONE, I = GQ(0, 0), GQ(1, 0), GQ(0, 1)

# ---------------------------------------------------------------------------
# Polynomials in u over Q(i): coefficient list, index = degree.
# ---------------------------------------------------------------------------

def ptrim(p):
    while len(p) > 1 and p[-1].is_zero():
        p = p[:-1]
    return p

def padd(p, q):
    n = max(len(p), len(q))
    return ptrim([(p[i] if i < len(p) else ZERO) + (q[i] if i < len(q) else ZERO)
                  for i in range(n)])

def psub(p, q):
    n = max(len(p), len(q))
    return ptrim([(p[i] if i < len(p) else ZERO) - (q[i] if i < len(q) else ZERO)
                  for i in range(n)])

def pmul(p, q):
    out = [ZERO] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        if a.is_zero():
            continue
        for j, b in enumerate(q):
            out[i + j] = out[i + j] + a * b
    return ptrim(out)

def pis_zero(p): return len(p) == 1 and p[0].is_zero()

def pmonic(p):
    lc = p[-1]
    return [c / lc for c in p]

def pmod(a, b):
    """Remainder of a by b; b nonzero.  Q(i) is a field, so this terminates."""
    a = list(a)
    db = len(b) - 1
    while not pis_zero(a) and len(a) - 1 >= db:
        shift = len(a) - 1 - db
        fac = a[-1] / b[-1]
        for i, c in enumerate(b):
            a[i + shift] = a[i + shift] - fac * c
        a = ptrim(a)
    return a

def pgcd(a, b):
    a, b = ptrim(list(a)), ptrim(list(b))
    while not pis_zero(b):
        a, b = b, pmod(a, b)
    return pmonic(a)

# 2x2 matrices over the polynomial ring -------------------------------------

def mmul(M, N):
    return [[padd(pmul(M[0][0], N[0][0]), pmul(M[0][1], N[1][0])),
             padd(pmul(M[0][0], N[0][1]), pmul(M[0][1], N[1][1]))],
            [padd(pmul(M[1][0], N[0][0]), pmul(M[1][1], N[1][0])),
             padd(pmul(M[1][0], N[0][1]), pmul(M[1][1], N[1][1]))]]

def msub(M, N):
    return [[psub(M[i][j], N[i][j]) for j in range(2)] for i in range(2)]

def meq(M, N):
    return all(pis_zero(psub(M[i][j], N[i][j])) for i in range(2) for j in range(2))

K = lambda c: [c]                       # constant polynomial
U = [ZERO, ONE]                         # the variable u

# Riley matrices at s = i  (so 1/s = -i); entries in Z[i][u]
A    = [[K(I),        K(ONE)], [K(ZERO),      K(-I)]]
Ainv = [[K(-I),      K(-ONE)], [K(ZERO),       K(I)]]
B    = [[K(I),       K(ZERO)], [[ZERO, -ONE],  K(-I)]]     # lower-left = -u
Binv = [[K(-I),      K(ZERO)], [U,              K(I)]]     # lower-left = +u

# ---------------------------------------------------------------------------
# The exact target polynomial phi_p, built with NO trigonometry.
#
#   phi_p(u) = prod_{k=1}^{(p-1)/2} (u + 4 sin^2(pi k / p)),   v := u + 2.
#
# With zeta = e^{2 pi i / p}: u + 4 sin^2(pi k/p) = v - zeta^k - zeta^{-k}, so
#
#   phi_p^2 = prod_{k=1}^{p-1} (v - zeta^k - zeta^{-k})
#           = Phi(alpha) Phi(beta),   alpha + beta = v, alpha beta = 1,
#           = (2 - s_p(v)) / (2 - v),   s_n = alpha^n + beta^n,
#
# and s_n obeys the integer recursion s_0 = 2, s_1 = v, s_n = v s_{n-1} - s_{n-2}.
# So phi_p is the exact integer-polynomial square root of (2 - s_p)/(2 - v),
# shifted back by v = u + 2.  All integer arithmetic.
# ---------------------------------------------------------------------------

def _zmul(p, q):
    out = [0] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q):
            out[i + j] += a * b
    return out

def _zsub(p, q):
    n = max(len(p), len(q))
    return [(p[i] if i < len(p) else 0) - (q[i] if i < len(q) else 0) for i in range(n)]

def _zdiv(num, den):
    """Exact division of integer polynomials; raises if not exact."""
    num, q = list(num), [0] * (len(num) - len(den) + 1)
    for shift in range(len(num) - len(den), -1, -1):
        c, dq = num[shift + len(den) - 1], den[-1]
        if c % dq:
            raise ArithmeticError("inexact division")
        c //= dq
        q[shift] = c
        for i, d in enumerate(den):
            num[shift + i] -= c * d
    if any(num):
        raise ArithmeticError("nonzero remainder")
    return q

def _zsqrt(Q):
    """Exact square root of a monic integer polynomial that is a perfect square."""
    d = (len(Q) - 1) // 2
    r = [0] * (d + 1)
    r[d] = 1
    for t in range(1, d + 1):
        acc = sum(r[j] * r[2 * d - t - j] for j in range(d - t + 1, d))
        num = Q[2 * d - t] - acc
        if num % 2:
            raise ArithmeticError("not a perfect square")
        r[d - t] = num // 2
    if _zmul(r, r) != Q:
        raise ArithmeticError("not a perfect square")
    return r

def _ztrim(p):
    while len(p) > 1 and p[-1] == 0:
        p = p[:-1]
    return p

def _shift_v_to_u(r):
    """r(v) -> r(u+2), by Horner in (u + 2)."""
    out = [0]
    for c in reversed(r):
        out = _ztrim(_zmul(out, [2, 1]))
        out[0] += c
    return _ztrim(out)

def phi_exact(p):
    """phi_p(u) as an exact integer coefficient list, index = degree."""
    s_prev, s_cur = [2], [0, 1]                    # s_0 = 2, s_1 = v
    for _ in range(2, p + 1):
        s_prev, s_cur = s_cur, _zsub(_zmul([0, 1], s_cur), s_prev)
    num = _ztrim(_zsub([2], s_cur))                # 2 - s_p(v)
    quot = _ztrim(_zdiv(num, [2, -1]))             # / (2 - v)
    return _shift_v_to_u(_zsqrt(quot))

# ---------------------------------------------------------------------------
# The Riley word and its polynomial
# ---------------------------------------------------------------------------

def riley_word(p, q):
    """[(letter, sign)] for w = g_1^{e_1} ... g_{p-1}^{e_{p-1}}."""
    return [("b" if i % 2 == 1 else "a", (-1) ** ((i * q) // p))
            for i in range(1, p)]

def word_matrix(w):
    M = [[K(ONE), K(ZERO)], [K(ZERO), K(ONE)]]
    for letter, sign in w:
        M = mmul(M, {("a", 1): A, ("a", -1): Ainv,
                     ("b", 1): B, ("b", -1): Binv}[(letter, sign)])
    return M

def riley_polynomial(p, q):
    """Monic gcd over Q(i) of the four entries of A W - W B."""
    W = word_matrix(riley_word(p, q))
    M = msub(mmul(A, W), mmul(W, B))
    g = None
    for i in range(2):
        for j in range(2):
            e = ptrim(M[i][j])
            if pis_zero(e):
                continue
            g = e if g is None else pgcd(g, e)
    return pmonic(g)

def as_integer_poly(p):
    """Convert a monic Q(i) polynomial to an integer list, or raise."""
    out = []
    for c in p:
        if c.im != 0 or c.re.denominator != 1:
            raise ArithmeticError(f"non-integer coefficient {c}")
        out.append(int(c.re))
    return out

def fmt(poly):
    """Pretty-print an integer polynomial in u, descending."""
    terms = []
    for d in range(len(poly) - 1, -1, -1):
        c = poly[d]
        if c == 0:
            continue
        mag = "" if abs(c) == 1 and d > 0 else str(abs(c))
        var = "" if d == 0 else ("u" if d == 1 else f"u^{d}")
        terms.append(("- " if c < 0 else "+ ") + mag + var)
    s = " ".join(terms)
    return s[2:] if s.startswith("+ ") else s.replace("- ", "-", 1)

# ---------------------------------------------------------------------------

def main():
    ok = True
    n_checks = 0

    # (1) binary-dihedral, as an identity in Z[i][u] ------------------------
    print("(1) Binary-dihedral structure, as a polynomial identity in Z[i][u]")
    AB = mmul(A, B)
    ABinv = mmul(Binv, Ainv)
    lhs = mmul(mmul(A, AB), Ainv)
    idcheck = meq(mmul(AB, ABinv), [[K(ONE), K(ZERO)], [K(ZERO), K(ONE)]])
    dihedral = meq(lhs, ABinv)
    n_checks += 2
    ok &= idcheck and dihedral
    print(f"    (AB)(AB)^-1 = 1 in Z[i][u] .......... {'PASS' if idcheck else 'FAIL'}")
    print(f"    A (AB) A^-1 = (AB)^-1 in Z[i][u] .... {'PASS' if dihedral else 'FAIL'}")
    print("    => conjugation by the meridian A inverts AB, for EVERY u: the image")
    print("       <A,B> = <AB> . <A> is binary dihedral before any relator is imposed.")
    print("       (This is the content of Theorem 1.1; the relator only selects which u.)")

    # (2)-(4) the traceless Riley polynomial, all p <= 9, all q -------------
    print("\n(2) The traceless Riley polynomial phi_{p,q}(i,u), exactly, for all p <= 9")
    print("    (every q: odd, 0 < q < 2p, gcd(p,q) = 1 -- the full normalized range)")
    print("    knot                   gcd of A W - W B               = phi_p ?  deg  phi(0)")
    from math import gcd
    NAME = {(3, 1): "3_1", (5, 3): "4_1", (5, 1): "5_1", (7, 3): "5_2",
            (7, 1): "7_1", (9, 7): "6_1", (9, 11): "6_1 = b(9,2)", (9, 1): "9_1"}
    seen = {}
    for p in (3, 5, 7, 9):
        target = phi_exact(p)
        for q in range(1, 2 * p, 2):
            if gcd(p, q) != 1:
                continue
            got = as_integer_poly(riley_polynomial(p, q))
            agree = (got == target)
            n_checks += 1
            ok &= agree
            deg_ok = (len(got) - 1 == (p - 1) // 2)
            const_ok = (got[0] == p)
            sum_ok = (-got[len(got) - 2] == -p)      # root sum = -p
            n_checks += 3
            ok &= deg_ok and const_ok and sum_ok
            seen.setdefault(p, []).append((q, tuple(got)))
            label = f"b({p},{q})" + (f" [{NAME[(p, q)]}]" if (p, q) in NAME else "")
            print(f"    {label:<22} {fmt(got):<38} {'PASS' if agree else 'FAIL':<9}"
                  f"{len(got)-1:<4} {got[0]}")

    # q-independence --------------------------------------------------------
    print("\n(3) q-independence (Theorem 1.1: the root set depends only on p)")
    for p, rows in seen.items():
        distinct = {poly for _, poly in rows}
        good = len(distinct) == 1
        n_checks += 1
        ok &= good
        qs = ", ".join(str(q) for q, _ in rows)
        print(f"    p = {p}: q in {{{qs}}} -> {len(distinct)} distinct polynomial(s)"
              f" .... {'PASS' if good else 'FAIL'}")
    d9 = dict(seen[9])
    same9 = d9[1] == d9[11] == d9[7]
    n_checks += 1
    ok &= same9
    print(f"    9_1 = b(9,1) (torus) and 6_1 = b(9,2) = b(9,11) (hyperbolic):"
          f" identical ... {'PASS' if same9 else 'FAIL'}")

    # (4) the printed small cases and the trigonometric root set ------------
    print("\n(4) Remark 3.1 small cases, and the roots -4 sin^2(pi k / p)")
    printed = {3: [3, 1], 5: [5, 5, 1], 7: [7, 14, 7, 1], 9: [9, 30, 27, 9, 1]}
    for p in (3, 5, 7, 9):
        target = phi_exact(p)
        match = (target == printed[p])
        n_checks += 1
        ok &= match
        print(f"    phi_{p} = {fmt(target):<38} vs paper {'PASS' if match else 'FAIL'}")
        # numeric root check: evaluate phi_p at -4 sin^2(pi k / p)
        worst = 0.0
        for k in range(1, (p + 1) // 2):
            x = -4.0 * sin(pi * k / p) ** 2
            val = sum(c * x ** d for d, c in enumerate(target))
            worst = max(worst, abs(val))
        root_ok = worst < 1e-9
        n_checks += 1
        ok &= root_ok
        print(f"      phi_{p}(-4 sin^2(pi k/{p})) = 0 for k = 1..{(p-1)//2},"
              f" max |value| = {worst:.2e}  {'PASS' if root_ok else 'FAIL'}")

    # (5) the dihedral character: rotation angle of rho(ab) -----------------
    print("\n(5) At each root, rho(ab) has SO(3) rotation angle 4 pi k / p")
    for p in (3, 5, 7, 9):
        worst = 0.0
        for k in range(1, (p + 1) // 2):
            u = -4.0 * sin(pi * k / p) ** 2
            tr = -2.0 - u                      # tr rho(ab) = -(u + 2)
            # tr = 2 cos(psi) with SO(3) angle 2 psi; compare to +-4 pi k / p
            import math
            psi = math.acos(max(-1.0, min(1.0, tr / 2.0)))
            worst = max(worst, min(abs(2 * psi - 4 * pi * k / p),
                                   abs(2 * psi - (2 * pi - 4 * pi * k / p)),
                                   abs(2 * psi + 4 * pi * k / p - 2 * pi)))
        good = worst < 1e-9
        n_checks += 1
        ok &= good
        print(f"    p = {p}: max angle error {worst:.2e}"
              f"   {'PASS' if good else 'FAIL'}")

    print(f"\n{'ALL PASS' if ok else 'FAILURES PRESENT'}  ({n_checks} checks)")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/run_all.sh <==
#!/bin/sh
# Run every verification for "Traceless SU(2) characters and Z/4 instanton
# gradings for two-bridge and (3,n)-torus knots".  Pure Python 3, standard
# library only.  Total runtime: under a second.
#
# Exits nonzero if any battery fails.
set -e
cd "$(dirname "$0")"

echo "=== riley_check.py -- Theorem 1.1, exactly, over Z[i][u] ==="
python3 riley_check.py

echo
echo "=== torus_characters.py -- Proposition 4.1, Theorem 1.2, eq. (2) ==="
python3 torus_characters.py

echo
echo "=== fs_gradings.py -- Proposition 5.3, the Z/4 gradings ==="
python3 fs_gradings.py

echo
echo "=== all verifications passed ==="


==> anc/torus_characters.py <==
#!/usr/bin/env python3
r"""
torus_characters.py -- verification of the (3,n)-torus knot traceless character
count (Proposition 4.1 of paper 1, Sec. 4.2) and of the dihedral dichotomy
(Theorem 1.2), by direct enumeration of the representation arcs.

Setup (paper 1, Sec. 4.1).  pi_1(S^3 \ T(3,n)) = < x, y | x^3 = y^n >, gcd(3,n)=1.
The element z = x^3 = y^n is central, so an irreducible SU(2) representation has

    rho(x) = exp(alpha u^),  alpha = pi l1 / 3,  l1 in {1,2},
    rho(y) = exp(beta  v^),  beta  = pi l2 / n,  0 < l2 < n,

with the central-sign match l1 = l2 (mod 2), and the angle theta between the
axes u^, v^ as the only remaining modulus: each admissible (l1,l2) is a
one-parameter arc of irreducible characters (Klassen).

The meridian is mu = x^a y^b with a n + 3 b = 1, and

    (1/2) tr rho(mu) = cos(a alpha) cos(b beta) - sin(a alpha) sin(b beta) cos(theta),

affine in cos(theta), so each arc carries exactly ONE traceless character, at

    cos(theta) = cot(a alpha) cot(b beta),                                  (*)

provided the right-hand side lies in (-1, 1); otherwise the arc carries none.

What is verified
----------------
(1) THE TRACE FORMULA.  For a dense sample of (l1, l2, theta), the closed form
    above is checked against a direct quaternion evaluation of rho(x)^a rho(y)^b.
    This is what makes (*) usable; it is checked, not assumed.

(2) THE COUNT N(3,n), by direct enumeration of the admissible arcs, against the
    closed formula of the Proposition, for every n <= 25 with gcd(3,n) = 1, and
    against the printed values N = 1,3,4,4,5,7,8,8 for n = 2,4,5,7,8,10,11,13.

(3) EACH TRACELESS REPRESENTATION IS GENUINE: for every admissible arc the
    representation is rebuilt as unit quaternions and checked to satisfy
    rho(x)^3 = rho(y)^n (central match), rho(z) = (-1)^{l1}, tr rho(mu) = 0,
    and irreducibility (theta strictly interior, so the axes are independent).

    The central sign is (-1)^{l1}, as the paper states (Sec. 4.2): the l1 = 1
    sheet has rho(x)^3 = rho(y)^n = -1, the l1 = 2 sheet has +1, and for n odd
    the traceless characters split evenly between the two sheets, exchanged by
    the symmetry (l1,l2) -> (3-l1, n-l2), which preserves (*).  The two sheets
    are reported separately below.

(4) THEOREM 1.2 (dihedral dichotomy).  rho(x) has trace 2 cos(pi l1 / 3) = +-1,
    never 0, so x never goes to a reflection; rho(y) is traceless iff l2 = n/2,
    possible only for n even.  Hence the number of irreducible traceless
    DIHEDRAL characters is 1 for n even and 0 for n odd, which is checked here
    to equal (det T(3,n) - 1)/2 with det = 3 (n even), 1 (n odd).

(5) N(3,n) = 2a FOR ALL ODD n <= 43, where a = -sigma(T(3,n))/4 is the number
    of irreducible flat SU(2) connections on the double branched cover
    Sigma(2,3,n), counted by the spherical triangle inequalities.  This is the
    relation used in Sec. 5 to pass from the character count to the signature,
    and n <= 43 matches the range claimed in the paper.  N is recomputed here
    by direct arc enumeration; the triangle count is imported from
    fs_gradings.py, so the two scripts are checked against each other rather
    than each against itself.

Run:  python3 torus_characters.py     (pure standard library, < 1 s)
"""

import math
from math import pi, cos, sin, gcd

TOL = 1e-11

# --- unit quaternions -------------------------------------------------------

def qmul(p, q):
    w1, x1, y1, z1 = p
    w2, x2, y2, z2 = q
    return (w1 * w2 - x1 * x2 - y1 * y2 - z1 * z2,
            w1 * x2 + x1 * w2 + y1 * z2 - z1 * y2,
            w1 * y2 - x1 * z2 + y1 * w2 + z1 * x2,
            w1 * z2 + x1 * y2 - y1 * x2 + z1 * w2)

def qinv(q):
    w, x, y, z = q
    return (w, -x, -y, -z)

def qpow(q, k):
    r = (1.0, 0.0, 0.0, 0.0)
    base = q if k >= 0 else qinv(q)
    for _ in range(abs(k)):
        r = qmul(r, base)
    return r

def qexp(angle, axis):
    """exp(angle * axis) for a unit imaginary axis."""
    ax, ay, az = axis
    s = sin(angle)
    return (cos(angle), s * ax, s * ay, s * az)

# --- the meridian -----------------------------------------------------------

def meridian_exponents(n):
    """(a, b) with a n + 3 b = 1."""
    for a in range(-3, 4):
        if (1 - a * n) % 3 == 0:
            return a, (1 - a * n) // 3
    raise ValueError(f"no meridian exponents for n = {n}")

def arcs(n):
    """All admissible (l1, l2): l1 in {1,2}, 0 < l2 < n, l1 = l2 mod 2."""
    return [(l1, l2) for l1 in (1, 2) for l2 in range(1, n)
            if (l1 - l2) % 2 == 0]

def cos_theta(n, l1, l2):
    """The right-hand side of (*), or None where a cotangent blows up."""
    a, b = meridian_exponents(n)
    alpha, beta = pi * l1 / 3.0, pi * l2 / n
    sa, sb = sin(a * alpha), sin(b * beta)
    if abs(sa) < 1e-14 or abs(sb) < 1e-14:
        return None
    return (cos(a * alpha) / sa) * (cos(b * beta) / sb)

def traceless_characters(n):
    """[(l1, l2, cos_theta)] for the arcs that carry a traceless character."""
    out = []
    for l1, l2 in arcs(n):
        c = cos_theta(n, l1, l2)
        if c is not None and -1.0 + 1e-12 < c < 1.0 - 1e-12:
            out.append((l1, l2, c))
    return out

def N_formula(n):
    """The closed form of the Proposition."""
    r = n % 6
    if r == 1: return 2 * (n - 1) // 3
    if r == 2: return (2 * n - 1) // 3
    if r == 4: return (2 * n + 1) // 3
    if r == 5: return 2 * (n + 1) // 3
    raise ValueError(f"gcd(3,{n}) != 1")

# ---------------------------------------------------------------------------

def main():
    ok = True
    n_checks = 0

    # (1) the closed trace formula vs direct quaternion evaluation ----------
    print("(1) The trace formula  (1/2)tr rho(mu) = cos(a al)cos(b be)"
          " - sin(a al)sin(b be)cos(th)")
    worst = 0.0
    for n in (5, 7, 8, 11, 13):
        a, b = meridian_exponents(n)
        for l1, l2 in arcs(n):
            alpha, beta = pi * l1 / 3.0, pi * l2 / n
            for j in range(1, 12):                       # sample theta in (0,pi)
                th = pi * j / 12.0
                X = qexp(alpha, (0.0, 0.0, 1.0))
                Y = qexp(beta, (sin(th), 0.0, cos(th)))
                MU = qmul(qpow(X, a), qpow(Y, b))
                closed = (cos(a * alpha) * cos(b * beta)
                          - sin(a * alpha) * sin(b * beta) * cos(th))
                worst = max(worst, abs(MU[0] - closed))
    good = worst < TOL
    n_checks += 1
    ok &= good
    print(f"    max |direct - closed form| over 5 knots x all arcs x 11 angles"
          f" = {worst:.2e}   {'PASS' if good else 'FAIL'}")

    # (2) the count ---------------------------------------------------------
    print("\n(2) N(3,n) by direct enumeration of admissible arcs, vs the closed form")
    print("     n   n%6   arcs  admissible  formula   l1=1 / l1=2 sheets")
    printed = {2: 1, 4: 3, 5: 4, 7: 4, 8: 5, 10: 7, 11: 8, 13: 8}
    for n in range(2, 26):
        if gcd(3, n) != 1:
            continue
        tc = traceless_characters(n)
        N, F = len(tc), N_formula(n)
        s1 = sum(1 for l1, _, _ in tc if l1 == 1)
        s2 = N - s1
        agree = (N == F)
        # The symmetry (l1,l2) -> (3-l1, n-l2) of the proof of Proposition 4.1
        # preserves (*) and swaps the sheets, but it preserves ADMISSIBILITY only
        # for n odd (for n even it breaks the parity match l1 = l2 mod 2).  So
        # balance is an n-odd claim.
        sheets_ok = (s1 == s2) if n % 2 else True
        n_checks += 1 + (n % 2)
        ok &= agree and sheets_ok
        flag = "PASS" if agree else "FAIL"
        extra = ""
        if n in printed:
            match = (N == printed[n])
            n_checks += 1
            ok &= match
            extra = f"   paper says {printed[n]} {'ok' if match else 'MISMATCH'}"
        print(f"    {n:2d}    {n%6}    {len(arcs(n)):3d}      {N:3d}       {F:3d}"
              f"   {flag}   {s1} / {s2}{extra}")

    # (3) every admissible arc really is a traceless irreducible rep --------
    print("\n(3) Each admissible arc rebuilt as quaternions: rho(x)^3 = rho(y)^n,"
          " tr rho(mu) = 0")
    worst_tr, worst_z, sheet_minus, sheet_plus = 0.0, 0.0, 0, 0
    for n in range(2, 26):
        if gcd(3, n) != 1:
            continue
        a, b = meridian_exponents(n)
        for l1, l2, c in traceless_characters(n):
            th = math.acos(max(-1.0, min(1.0, c)))
            alpha, beta = pi * l1 / 3.0, pi * l2 / n
            X = qexp(alpha, (0.0, 0.0, 1.0))
            Y = qexp(beta, (sin(th), 0.0, cos(th)))
            X3, Yn = qpow(X, 3), qpow(Y, n)
            worst_z = max(worst_z, max(abs(X3[i] - Yn[i]) for i in range(4)))
            sgn = (-1) ** l1
            worst_z = max(worst_z, abs(X3[0] - sgn),
                          max(abs(X3[i]) for i in range(1, 4)))
            MU = qmul(qpow(X, a), qpow(Y, b))
            worst_tr = max(worst_tr, abs(2.0 * MU[0]))
            sheet_minus += (sgn == -1)
            sheet_plus += (sgn == 1)
    good_tr, good_z = worst_tr < 1e-9, worst_z < 1e-9
    n_checks += 2
    ok &= good_tr and good_z
    print(f"    max |tr rho(mu)|                  = {worst_tr:.2e}"
          f"   {'PASS' if good_tr else 'FAIL'}")
    print(f"    max |rho(x)^3 - rho(y)^n| and     = {worst_z:.2e}"
          f"   {'PASS' if good_z else 'FAIL'}")
    print(f"      |rho(z) - (-1)^l1|")
    print(f"    central sign: rho(z) = -1 on {sheet_minus} characters (l1 = 1),"
          f"  +1 on {sheet_plus} (l1 = 2)")
    print( "      -> rho(x)^3 = rho(y)^n = (-1)^l1, as in Sec. 4.2: -1 on the"
           " l1 = 1 sheet, +1 on the l1 = 2 sheet.")

    # (4) Theorem 1.2: the dihedral dichotomy ---------------------------------
    print("\n(4) Theorem 1.2: irreducible traceless DIHEDRAL characters = (det - 1)/2")
    for n in range(2, 26):
        if gcd(3, n) != 1:
            continue
        # rho(y) traceless <=> beta = pi/2 <=> l2 = n/2; rho(x) never traceless
        dihedral = sum(1 for l1, l2, _ in traceless_characters(n) if 2 * l2 == n)
        x_traceless = sum(1 for l1 in (1, 2) if abs(cos(pi * l1 / 3.0)) < 1e-14)
        det = 3 if n % 2 == 0 else 1
        expect = (det - 1) // 2
        good = (dihedral == expect) and (x_traceless == 0)
        n_checks += 1
        ok &= good
        if n <= 14 or not good:
            print(f"    n = {n:2d}: det = {det}, dihedral = {dihedral},"
                  f" expected {expect}   {'PASS' if good else 'FAIL'}")
    print("    (all n <= 25 checked; n odd => 0 dihedral => every irreducible"
          " traceless character is non-dihedral)")

    # (5) N(3,n) = 2a for n odd, against fs_gradings.py ---------------------
    print("\n(5) N(3,n) = 2a for all odd n <= 43, a = -sigma/4 = #(spherical"
          " triangles), vs fs_gradings.py")
    try:
        from fs_gradings import valid
    except ImportError:
        print("    fs_gradings.py not alongside -- SKIPPED")
        valid = None
    if valid is not None:
        line = []
        for n in range(5, 44, 2):
            if gcd(3, n) != 1:
                continue
            a_count = len([l3 for l3 in range(2, n, 2) if valid(n, l3)])
            N = len(traceless_characters(n))
            good = (N == 2 * a_count)
            n_checks += 1
            ok &= good
            line.append(f"n={n}: N={N}, 2a={2*a_count} {'ok' if good else 'FAIL'}")
        for i in range(0, len(line), 3):
            print("    " + ";  ".join(line[i:i + 3]))
        print("    => sigma(T(3,n)) = -2 N(3,n) for all odd n <= 43")

    print(f"\n{'ALL PASS' if ok else 'FAILURES PRESENT'}  ({n_checks} checks)")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())

